Motivic classes of Fano schemes of lines on intersections of two quadrics

Let $X\subset\mathbb P^N$ be a smooth complete intersection of two quadrics. We find formulas in the Grothendieck ring of varieties for the class of $X$ and for the class of its Fano scheme of lines, thereby proving the first two cases of a conjecture of Belmans et al. We also find a formula for the class of the relative Fano schemes of linear subspaces (of any dimension) in the fibers of quadric fibrations over curves, under a simple degeneration assumption. As consequences, we compute the rational Chow motive of the relative Fano scheme, and we provide evidence for a conjecture of Shah on a residual category in a semiorthogonal decomposition of the relative Fano scheme of lines.

==> anc/class-of-F1X-verification.nb <==
Notebook[{Cell[
BoxData[RowBox[{"(*"," ",RowBox[{"This"," ","code"," ","accompanies"," ","the"," ","paper"," ","\"Motivic classes of Fano schemes of lines on intersections of two quadrics\""," ","by"," ","Lena"," ","Ji"," ","and"," ","Fumiaki"," ","Suzuki"}]," ","*)"}]],
"Input",CellLabel -> "In[1]:= ",ExpressionUUID -> "819e01cb-6b8a-4072-adef-4dc15b8b63cc"],Cell[
BoxData[
RowBox[{"(*"," ",RowBox[{"The"," ","following"," ","verifies"," ","the"," ","computation"," ","in"," ","the"," ","induction"," ","step"," ","for"," ","Theorem"," ","1.1"}]," ","*)"}]],
"Input",CellLabel -> "In[2]:= ",ExpressionUUID -> "4baff7db-6eb5-4193-b665-a771067a1c60"],Cell[
BoxData[
RowBox[{"F1YellOdd"," ",":="," ",RowBox[{RowBox[{"Sym2Curveell","*",RowBox[{"L","^",RowBox[
{"(",RowBox[{RowBox[{"2","g"}],"-","10"}],")"}]}]}]," ","+"," ",RowBox[{"Curveell","*",RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","5"}],")"}]}],RowBox[{"(",RowBox[{RowBox[{"Sum","[",RowBox[
{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","9"}]}],"}"}]}],"]"}]," ","-"," ",RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","5"}],")"}]}]," ","-"," ",RowBox[{"L","^",RowBox[
{"(",RowBox[{"g","-","4"}],")"}]}]}],")"}]}]," ","+"," ",RowBox[{RowBox[{"(",RowBox[
{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{RowBox[{"2","g"}],"-","8"}]}],"}"}]}],"]"}],")"}]," ",RowBox[{"(",RowBox[{"Sum","[",RowBox[
{RowBox[{"L","^",RowBox[{"(",RowBox[{"2","i"}],")"}]}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{"g","-","5"}]}],"}"}]}],"]"}],")"}]}]," ","-"," ",RowBox[{RowBox[{"(",RowBox[{RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","5"}],")"}]}]," ","+"," ",RowBox[{"L","^",RowBox[
{"(",RowBox[{"g","-","1"}],")"}]}]}],")"}]," ",RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[
{"{",RowBox[{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","12"}]}],"}"}]}],"]"}]}]," ","-"," ",RowBox[
{"(",RowBox[{RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","4"}],")"}]}]," ","+"," ",RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","3"}],")"}]}]," ","+"," ",RowBox[{"L","^",RowBox[
{"(",RowBox[{"g","-","2"}],")"}]}]," ","+"," ",RowBox[{"L","^",RowBox[{"(",RowBox[
{RowBox[{"3","g"}],"-","16"}],")"}]}]," ","+"," ",RowBox[{"L","^",RowBox[{"(",RowBox[
{RowBox[{"3","g"}],"-","15"}],")"}]}]," ","+"," ",RowBox[{"L","^",RowBox[{"(",RowBox[
{RowBox[{"3","g"}],"-","14"}],")"}]}]}],")"}]}]}]],"Input",CellLabel -> "In[3]:= ",
ExpressionUUID -> "4cf2acd6-38b9-44e0-b75c-795a89970da4"],Cell[
BoxData[RowBox[{"RelF1Q1Odd"," ",":="," ",RowBox[
{RowBox[{"Curve","*",RowBox[{"(",RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[
{"{",RowBox[{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","5"}]}],"}"}]}],"]"}],")"}],RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","3"}],")"}]}]}]," ","+"," ",RowBox[{RowBox[{"(",RowBox[
{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{RowBox[{"2","g"}],"-","5"}]}],"}"}]}],"]"}],")"}],RowBox[{"(",RowBox[{RowBox[{"(",RowBox[
{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{RowBox[{"2","g"}],"-","5"}]}],"}"}]}],"]"}],")"}]," ","-"," ",RowBox[{"L","^",RowBox[
{"(",RowBox[{"g","-","2"}],")"}]}]," ","-"," ",RowBox[{"L","^",RowBox[{"(",RowBox[
{"g","-","3"}],")"}]}]}],")"}]}]}]}]],"Input",CellLabel -> "In[4]:= ",ExpressionUUID -> "7098b795-55eb-4f6f-a6ed-1efc3d3a0111"],Cell[
BoxData[
RowBox[{"RelF1QYellOdd"," ",":="," ",RowBox[{RowBox[{"Curveell","*",RowBox[{"(",RowBox[
{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{RowBox[{"2","g"}],"-","7"}]}],"}"}]}],"]"}],")"}],RowBox[{"L","^",RowBox[{"(",RowBox[
{"g","-","4"}],")"}]}]}]," ","+"," ",RowBox[{RowBox[{"(",RowBox[{"Sum","[",RowBox[
{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","7"}]}],"}"}]}],"]"}],")"}],RowBox[
{"(",RowBox[{RowBox[{"(",RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[
{"{",RowBox[{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","7"}]}],"}"}]}],"]"}],")"}]," ","-"," ",RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","3"}],")"}]}]," ","-"," ",RowBox[{"L","^",RowBox[
{"(",RowBox[{"g","-","4"}],")"}]}]}],")"}]}]}]}]],"Input",CellLabel -> "In[5]:= ",
ExpressionUUID -> "2d9e5457-a910-4ffd-81c9-352cd38b83bd"],Cell[
BoxData[RowBox[{"Sym2YellOdd"," ",":="," ",RowBox[
{RowBox[{"Sym2Curveell","*",RowBox[{"L","^",RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","8"}],")"}]}]}]," ","+"," ",RowBox[
{"Curveell","*",RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","4"}],")"}]}],RowBox[
{"(",RowBox[{RowBox[{"(",RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[
{"{",RowBox[{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","7"}]}],"}"}]}],"]"}],")"}]," ","-"," ",RowBox[
{RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","4"}],")"}]}],RowBox[{"(",RowBox[{"1","+","L"}],")"}]}]}],")"}]}]," ","+"," ",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"(",RowBox[{"1","-",RowBox[{"L","^",RowBox[{"(",RowBox[
{RowBox[{"2","g"}],"-","5"}],")"}]}]}],")"}],RowBox[{"(",RowBox[{"1","-"," ",RowBox[
{"L","^",RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","6"}],")"}]}]}],")"}]}],")"}],"/",RowBox[
{"(",RowBox[{RowBox[{"(",RowBox[{"1","-","L"}],")"}]," ",RowBox[{"(",RowBox[{"1","-",RowBox[
{"L","^","2"}]}],")"}]}],")"}]}],"-",RowBox[{RowBox[{"(",RowBox[{"Sum","[",RowBox[
{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","7"}]}],"}"}]}],"]"}],")"}],RowBox[
{"(",RowBox[{"1","+","L"}],")"}],RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","4"}],")"}]}]}]," ","+"," ",RowBox[
{"L","^",RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","7"}],")"}]}]}]}]],"Input",CellLabel -> "In[6]:= ",
ExpressionUUID -> "21abc6d0-bd4d-4276-84ea-267ee6f1f617"],Cell[
BoxData[RowBox[{"YellOdd"," ",":="," ",RowBox[
{RowBox[{"Curveell","*",RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","4"}],")"}]}]}]," ","+"," ",RowBox[
{"(",RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{RowBox[{"2","g"}],"-","7"}]}],"}"}]}],"]"}],")"}]," ","-"," ",RowBox[{RowBox[{"L","^",RowBox[
{"(",RowBox[{"g","-","4"}],")"}]}],RowBox[{"(",RowBox[{"1","+","L"}],")"}]}]}]}]],
"Input",CellLabel -> "In[7]:= ",ExpressionUUID -> "728c4860-1099-4055-a474-f78292827160"],Cell[
BoxData[
RowBox[{"F1XOdd"," ",":="," ",RowBox[{RowBox[{"Sym2C","*",RowBox[{"L","^",RowBox[
{"(",RowBox[{RowBox[{"2","g"}],"-","4"}],")"}]}]}]," ","+"," ",RowBox[{"Curve","*",RowBox[
{"(",RowBox[{"1","+","L"}],")"}],RowBox[{"(",RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[
{"{",RowBox[{"i",",","0",",",RowBox[{"g","-","3"}]}],"}"}]}],"]"}],")"}],RowBox[{"(",RowBox[
{"1","+",RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","1"}],")"}]}]}],")"}],RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","2"}],")"}]}]}]," ","+"," ",RowBox[{"F1YellOdd","*",RowBox[
{"L","^","4"}]}],"+",RowBox[{RowBox[{"(",RowBox[{RowBox[{"-","RelF1Q1Odd"}],"+","RelF1QYellOdd"}],")"}],RowBox[
{"L","^","2"}]}]," ","-"," ",RowBox[{"Sym2YellOdd","*",RowBox[{"L","^","2"}]}]," ","+",RowBox[
{"YellOdd","*",RowBox[{"(",RowBox[{RowBox[{"(",RowBox[{"1","+","L"}],")"}],"-",RowBox[
{"(",RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{RowBox[{"2","g"}],"-","7"}]}],"}"}]}],"]"}],")"}]}],")"}],"L"}]," ","+"," ",RowBox[
{RowBox[{RowBox[{"(",RowBox[{RowBox[{"(",RowBox[{"1","-",RowBox[{"L","^",RowBox[{"(",RowBox[
{"g","-","2"}],")"}]}]}],")"}],RowBox[{"(",RowBox[{"1","+","L","+",RowBox[{"2",RowBox[
{"L","^","2"}]}],"-",RowBox[{"2",RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","1"}],")"}]}]}],"-",RowBox[
{"L","^","g"}],"-",RowBox[{"L","^",RowBox[{"(",RowBox[{"g","+","1"}],")"}]}]}],")"}]}],")"}],"/",RowBox[
{"(",RowBox[{RowBox[{"(",RowBox[{"1","-","L"}],")"}],RowBox[{"(",RowBox[{"1","-",RowBox[
{"L","^","2"}]}],")"}]}],")"}]}],RowBox[{"(",RowBox[{"1","+",RowBox[{"L","^",RowBox[
{"(",RowBox[{"2",RowBox[{"(",RowBox[{"g","-","1"}],")"}]}],")"}]}]}],")"}]}]," ","+"," ",RowBox[
{RowBox[{RowBox[{"(",RowBox[{"1","+","L"}],")"}],"^","2"}],RowBox[{RowBox[{"(",RowBox[
{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{"g","-","3"}]}],"}"}]}],"]"}],")"}],"^","2"}]," ",RowBox[{"L","^",RowBox[{"(",RowBox[
{"g","-","1"}],")"}]}]}]," ","-",RowBox[{RowBox[{"(",RowBox[{"Sum","[",RowBox[{RowBox[
{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","4"}]}],"}"}]}],"]"}],")"}],RowBox[
{"(",RowBox[{"1","+","L"}],")"}],RowBox[{"L","^",RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","4"}],")"}]}]}]," ","-"," ",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"(",RowBox[{"1","-",RowBox[{"L","^",RowBox[{"(",RowBox[
{RowBox[{"2","g"}],"-","3"}],")"}]}]}],")"}],RowBox[{"(",RowBox[{"1","-",RowBox[{"L","^",RowBox[
{"(",RowBox[{RowBox[{"2","g"}],"-","4"}],")"}]}]}],")"}]}],")"}],"/",RowBox[{"(",RowBox[
{RowBox[{"(",RowBox[{"1","-","L"}],")"}],RowBox[{"(",RowBox[{"1","-",RowBox[{"L","^","2"}]}],")"}]}],")"}]}]," ","+","1"}]}]],
"Input",CellLabel -> "In[8]:= ",ExpressionUUID -> "6d753cd6-1ea0-4eb3-be97-810478845be5"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Coefficient","[",RowBox[{"F1XOdd",",","Sym2Curveell"}],"]"}]],
"Input",CellLabel -> "In[9]:= ",ExpressionUUID -> "2b642a0e-bade-4d3c-b331-4e4a01e40c46"],Cell[
BoxData[
"0",StandardForm],"Output",CellLabel -> "Out[9]= ",ExpressionUUID -> "cc4d1c89-a509-46f8-81dc-e6c519ce3a46"]},
Open],ExpressionUUID -> "a4be5692-e1b1-44de-bc00-550c7cbea5ad"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Coefficient","[",RowBox[{"F1XOdd",",","Curveell"}],"]"}]],
"Input",CellLabel -> "In[10]:= ",ExpressionUUID -> "f10b87a5-5f10-48ce-8963-7eacc0be8494"],Cell[
BoxData[
RowBox[{SuperscriptBox["L",RowBox[{RowBox[{"-","3"}],"+","g"}]],"+",FractionBox[SuperscriptBox[
"L",RowBox[{RowBox[{"-","3"}],"+","g"}]],RowBox[{RowBox[{"-","1"}],"+","L"}]],"+",SuperscriptBox[
"L",RowBox[{RowBox[{"-","2"}],"+","g"}]],"-",FractionBox[SuperscriptBox["L",RowBox[
{RowBox[{"-","1"}],"+","g"}]],RowBox[{RowBox[{"-","1"}],"+","L"}]]}],StandardForm],
"Output",CellLabel -> "Out[10]= ",ExpressionUUID -> "33208326-0603-4646-85ec-aa0136d6faa0"]},
Open],ExpressionUUID -> "d19285f9-f4fd-4bc0-afbd-c18f5cf59721"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Coefficient","[",RowBox[{"F1XOdd",",","Sym2C"}],"]"}]],"Input",
CellLabel -> "In[11]:= ",ExpressionUUID -> "af0714bb-022a-4810-a495-7627eed7284a"],Cell[
BoxData[
SuperscriptBox["L",RowBox[{RowBox[{"-","4"}],"+",RowBox[{"2"," ","g"}]}]],StandardForm],
"Output",CellLabel -> "Out[11]= ",ExpressionUUID -> "5a689eb5-8721-4387-a331-3afbbb2cbf7e"]},
Open],ExpressionUUID -> "cbc1e4d0-c88e-4f3f-b28c-78058ae46e5a"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Coefficient","[",RowBox[{"F1XOdd",",","Curve"}],"]"}]],"Input",
CellLabel -> "In[12]:= ",ExpressionUUID -> "c2c950dd-ca47-4fbe-8301-46dec51a5881"],Cell[
BoxData[
RowBox[{RowBox[{"-",FractionBox[SuperscriptBox["L",RowBox[{RowBox[{"-","2"}],"+","g"}]],
RowBox[{RowBox[{"-","1"}],"+","L"}]]}],"+",FractionBox[SuperscriptBox["L",RowBox[
{RowBox[{"-","4"}],"+",RowBox[{"2"," ","g"}]}]],RowBox[{RowBox[{"-","1"}],"+","L"}]],"-",FractionBox[
SuperscriptBox["L",RowBox[{RowBox[{"-","2"}],"+",RowBox[{"2"," ","g"}]}]],RowBox[
{RowBox[{"-","1"}],"+","L"}]],"+",FractionBox[SuperscriptBox["L",RowBox[{RowBox[{"-","4"}],"+",RowBox[
{"3"," ","g"}]}]],RowBox[{RowBox[{"-","1"}],"+","L"}]]}],StandardForm],"Output",CellLabel -> "Out[12]= ",
ExpressionUUID -> "d6eb9a4c-9e43-4a3a-aafa-2c1210ddcb89"]},Open],ExpressionUUID -> "dbb2d968-054c-4b86-828d-634c8df7d94e"],Cell[
BoxData[
RowBox[{"ConstOdd"," ",":="," ",RowBox[{"F1XOdd","-",RowBox[{RowBox[{"Coefficient","[",RowBox[
{"F1XOdd",",","Curveell"}],"]"}],"*","Curveell"}],"-",RowBox[{RowBox[{"Coefficient","[",RowBox[
{"F1XOdd",",","Sym2C"}],"]"}],"*","Sym2C"}],"-",RowBox[{RowBox[{"Coefficient","[",RowBox[
{"F1XOdd",",","Curve"}],"]"}],"*","Curve"}]}]}]],"Input",CellLabel -> "In[13]:= ",
ExpressionUUID -> "824f06c8-e66c-4439-9fd4-bdbea08713e7"],Cell[
BoxData[RowBox[{"DesiredConstantOdd"," ",":="," ",RowBox[
{RowBox[{RowBox[{"(",RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[
{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","2"}]}],"}"}]}],"]"}],")"}],RowBox[
{"(",RowBox[{"Sum","[",RowBox[{RowBox[{"L","^",RowBox[{"(",RowBox[{"2","i"}],")"}]}],",",RowBox[
{"{",RowBox[{"i",",","0",",",RowBox[{"g","-","2"}]}],"}"}]}],"]"}],")"}]}],"-"," ",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","2"}],")"}]}]," ","+"," ",RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","+","2"}],")"}]}]}],")"}],RowBox[{"(",RowBox[{"Sum","[",RowBox[
{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","6"}]}],"}"}]}],"]"}],")"}]}]," ","-"," ",RowBox[
{"(",RowBox[{RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","1"}],")"}]}]," ","+"," ",RowBox[
{"L","^","g"}]," ","+"," ",RowBox[{"L","^",RowBox[{"(",RowBox[{"g","+","1"}],")"}]}]," ","+"," ",RowBox[
{"L","^",RowBox[{"(",RowBox[{RowBox[{"3","g"}],"-","7"}],")"}]}]," ","+"," ",RowBox[
{"L","^",RowBox[{"(",RowBox[{RowBox[{"3","g"}],"-","6"}],")"}]}]," ","+"," ",RowBox[
{"L","^",RowBox[{"(",RowBox[{RowBox[{"3","g"}],"-","5"}],")"}]}]}],")"}]}]}]],"Input",
CellLabel -> "In[14]:= ",ExpressionUUID -> "b853ebc7-83aa-403b-b005-ec5746830ce8"],Cell[
BoxData[
RowBox[{"DesiredCCoeff"," ",":="," ",RowBox[{RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","2"}],")"}]}]," ",RowBox[
{"(",RowBox[{RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[
{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","3"}]}],"}"}]}],"]"}]," ","-"," ",RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","2"}],")"}]}]," ","-"," ",RowBox[{"L","^",RowBox[
{"(",RowBox[{"g","-","1"}],")"}]}]}]," ",")"}]}]}]],"Input",CellLabel -> "In[15]:= ",
ExpressionUUID -> "436a3b2b-106c-43da-9aa0-51f2e57e52ca"],Cell[
CellGroupData[{Cell[
BoxData[
RowBox[{"Simplify","[",RowBox[{"ConstOdd","-","DesiredConstantOdd"}],"]"}]],"Input",
CellLabel -> "In[16]:= ",ExpressionUUID -> "dbaf019c-1dc4-49e2-b831-5d9e674fe460"],Cell[
BoxData[
"0",StandardForm],"Output",CellLabel -> "Out[16]= ",ExpressionUUID -> "b5a3e509-5427-490f-a756-33fa963bd7f2"]},
Open],ExpressionUUID -> "cc34a9b9-1da0-4613-9723-4da57b89f9d5"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Simplify","[",RowBox[{RowBox[{"Coefficient","[",RowBox[{"F1XOdd",",","Curve"}],"]"}],"-","DesiredCCoeff"}],"]"}]],
"Input",CellLabel -> "In[17]:= ",ExpressionUUID -> "79c937f8-e1bf-4400-872a-8a6d6c7cc76f"],Cell[
BoxData[
"0",StandardForm],"Output",CellLabel -> "Out[17]= ",ExpressionUUID -> "a3504e62-a188-4183-bde5-e84ae0bcb791"]},
Open],ExpressionUUID -> "415b04f4-764c-4936-874d-79de6746b4bd"],Cell[
BoxData[RowBox[
{"(*"," ",RowBox[{"The"," ","following"," ","verifies"," ","the"," ","computation"," ","in"," ","the"," ","induction"," ","step"," ","for"," ","Theorem"," ","1.2"}]," ","*)"}]],
"Input",CellLabel -> "In[18]:= ",ExpressionUUID -> "fe9eb2ec-4bf0-4bf6-bf53-186f8f3926a6"],Cell[
BoxData[
RowBox[{"F1YellEven"," ",":="," ",RowBox[{RowBox[{"2",RowBox[{"(",RowBox[{"g","-","3"}],")"}],RowBox[
{"(",RowBox[{"g","-","1"}],")"}],RowBox[{"L","^",RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","10"}],")"}]}]}]," ","+"," ",RowBox[
{RowBox[{"(",RowBox[{"L","+","1"}],")"}]," ",RowBox[{"Sum","[",RowBox[{RowBox[{RowBox[
{"(",RowBox[{"i","+","1"}],")"}],RowBox[{"(",RowBox[{RowBox[{"L","^",RowBox[{"(",RowBox[
{"2","i"}],")"}]}]," ","+"," ",RowBox[{"L","^",RowBox[{"(",RowBox[{RowBox[{"4","g"}],"-","21","-",RowBox[
{"2","i"}]}],")"}]}]}],")"}]}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[{"g","-","6"}]}],"}"}]}],"]"}]}]," ","+",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","5"}],")"}],RowBox[{"(",RowBox[{RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","5"}],")"}]}],"+",RowBox[{"L","^",RowBox[{"(",RowBox[
{RowBox[{"2","g"}],"-","9"}],")"}]}]}],")"}],RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[
{"{",RowBox[{"i",",","0",",",RowBox[{"g","-","6"}]}],"}"}]}],"]"}]}]}]}]],"Input",
CellLabel -> "In[19]:= ",ExpressionUUID -> "43ccc41c-d239-44df-88d6-013779cecb91"],Cell[
BoxData[
RowBox[{"RelF1Q1Even"," ",":="," ",RowBox[{RowBox[{RowBox[{"(",RowBox[{RowBox[{"2","g"}],"+","1"}],")"}],RowBox[
{"(",RowBox[{RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[
{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","6"}]}],"}"}]}],"]"}],"+",RowBox[{"L","^",RowBox[
{"(",RowBox[{"g","-","3"}],")"}]}]}],")"}],RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","3"}],")"}]}]}]," ","+"," ",RowBox[
{RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{RowBox[{"2","g"}],"-","6"}]}],"}"}]}],"]"}],"^","2"}],"-",RowBox[{"L","^",RowBox[
{"(",RowBox[{RowBox[{"2","g"}],"-","6"}],")"}]}]}]}]],"Input",CellLabel -> "In[20]:= ",
ExpressionUUID -> "68573f40-fab1-4b49-876f-89ba43e27700"],Cell[
BoxData[RowBox[{"RelF1QYellEven"," ",":="," ",RowBox[
{RowBox[{RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","5"}],")"}],RowBox[{"(",RowBox[
{RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{RowBox[{"2","g"}],"-","8"}]}],"}"}]}],"]"}],"+",RowBox[{"L","^",RowBox[{"(",RowBox[
{"g","-","4"}],")"}]}]}],")"}],RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","4"}],")"}]}]}]," ","+"," ",RowBox[
{RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{RowBox[{"2","g"}],"-","8"}]}],"}"}]}],"]"}],"^","2"}],"-",RowBox[{"L","^",RowBox[
{"(",RowBox[{RowBox[{"2","g"}],"-","8"}],")"}]}]}]}]],"Input",CellLabel -> "In[21]:= ",
ExpressionUUID -> "4a041a5d-8579-4e21-8a44-f25bb0b93a25"],Cell[
BoxData[RowBox[{"Sym2YellEven"," ",":="," ",RowBox[
{RowBox[{RowBox[{"(",RowBox[{RowBox[{"(",RowBox[{"1","-",RowBox[{"L","^",RowBox[{"(",RowBox[
{RowBox[{"2","g"}],"-","6"}],")"}]}]}],")"}],RowBox[{"(",RowBox[{"1","-",RowBox[{"L","^",RowBox[
{"(",RowBox[{RowBox[{"2","g"}],"-","7"}],")"}]}]}],")"}]}],")"}],"/",RowBox[{"(",RowBox[
{RowBox[{"(",RowBox[{"1","-","L"}],")"}],RowBox[{"(",RowBox[{"1","-",RowBox[{"L","^","2"}]}],")"}]}],")"}]}]," ","+",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","5"}],")"}],RowBox[{"Sum","[",RowBox[{RowBox[
{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","8"}]}],"}"}]}],"]"}],RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","4"}],")"}]}]}]," ","+"," ",RowBox[{RowBox[{"(",RowBox[
{RowBox[{"2","g"}],"-","5"}],")"}],RowBox[{"(",RowBox[{"g","-","2"}],")"}],RowBox[
{"L","^",RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","8"}],")"}]}]}]}]}]],"Input",CellLabel -> "In[22]:= ",
ExpressionUUID -> "dd1d98a3-3578-4671-8b64-0808e31338b6"],Cell[
BoxData[RowBox[{"YellEven"," ",":="," ",RowBox[
{RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{RowBox[{"2","g"}],"-","8"}]}],"}"}]}],"]"}]," ","+",RowBox[{RowBox[{"(",RowBox[{RowBox[
{"2","g"}],"-","5"}],")"}],RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","4"}],")"}]}]}]}]}]],
"Input",CellLabel -> "In[23]:= ",ExpressionUUID -> "f8595e8e-6eb1-4f23-9ce7-3771ec56facc"],Cell[
BoxData[
RowBox[{"F1XEven"," ",":="," ",RowBox[{RowBox[{RowBox[{"(",RowBox[{RowBox[{"2","g"}],"+","1"}],")"}],RowBox[
{"(",RowBox[{"g","+","1"}],")"}],RowBox[{"L","^",RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","4"}],")"}]}]}]," ","+"," ",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"2","g"}],"+","1"}],")"}],RowBox[{"(",RowBox[{"L","+","1"}],")"}],RowBox[
{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[
{"g","-","3"}]}],"}"}]}],"]"}],RowBox[{"(",RowBox[{"1","+",RowBox[{"L","^",RowBox[
{"(",RowBox[{"g","-","2"}],")"}]}]}],")"}],RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","2"}],")"}]}]}]," ","+"," ",RowBox[
{"F1YellEven","*",RowBox[{"L","^","4"}]}]," ","+",RowBox[{RowBox[{"(",RowBox[{RowBox[
{"-","RelF1Q1Even"}],"+","RelF1QYellEven"}],")"}],RowBox[{"L","^","2"}]}]," ","-",RowBox[
{"Sym2YellEven","*",RowBox[{"L","^","2"}]}]," ","+"," ",RowBox[{"YellEven","*",RowBox[
{"(",RowBox[{RowBox[{"(",RowBox[{"L","+","1"}],")"}],"-",RowBox[{"Sum","[",RowBox[
{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","8"}]}],"}"}]}],"]"}]}],")"}],"L"}]," ","+"," ",RowBox[
{RowBox[{RowBox[{"(",RowBox[{RowBox[{"(",RowBox[{"1","-",RowBox[{"L","^",RowBox[{"(",RowBox[
{"g","-","2"}],")"}]}]}],")"}],RowBox[{"(",RowBox[{"1","+","L","+",RowBox[{"2",RowBox[
{"L","^","2"}]}],"-",RowBox[{"2",RowBox[{"L","^",RowBox[{"(",RowBox[{"g","-","1"}],")"}]}]}],"-",RowBox[
{"L","^","g"}],"-",RowBox[{"L","^",RowBox[{"(",RowBox[{"g","+","1"}],")"}]}]}],")"}]}],")"}],"/",RowBox[
{"(",RowBox[{RowBox[{"(",RowBox[{"1","-","L"}],")"}],RowBox[{"(",RowBox[{"1","-",RowBox[
{"L","^","2"}]}],")"}]}],")"}]}],RowBox[{"(",RowBox[{"1","+",RowBox[{"L","^",RowBox[
{"(",RowBox[{RowBox[{"2","g"}],"-","4"}],")"}]}]}],")"}]}],"+",RowBox[{RowBox[{RowBox[
{"(",RowBox[{"L","+","1"}],")"}],"^","2"}],RowBox[{RowBox[{"Sum","[",RowBox[{RowBox[
{"L","^","i"}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[{"g","-","3"}]}],"}"}]}],"]"}],"^","2"}],RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","2"}],")"}]}]}]," ","-",RowBox[{RowBox[{"(",RowBox[
{"L","+","1"}],")"}],RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[{"{",RowBox[
{"i",",","0",",",RowBox[{RowBox[{"2","g"}],"-","5"}]}],"}"}]}],"]"}],RowBox[{"L","^",RowBox[
{"(",RowBox[{RowBox[{"2","g"}],"-","5"}],")"}]}]}],"-",RowBox[{RowBox[{"(",RowBox[
{RowBox[{"(",RowBox[{"1","-",RowBox[{"L","^",RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","4"}],")"}]}]}],")"}],RowBox[
{"(",RowBox[{"1","-",RowBox[{"L","^",RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","5"}],")"}]}]}],")"}]}],")"}],"/",RowBox[
{"(",RowBox[{RowBox[{"(",RowBox[{"1","-","L"}],")"}],RowBox[{"(",RowBox[{"1","-",RowBox[
{"L","^","2"}]}],")"}]}],")"}]}],"+","1"}]}]],"Input",CellLabel -> "In[24]:= ",ExpressionUUID -> "ae4cdef5-f40e-481f-add3-a999e8417abb"],Cell[
BoxData[
RowBox[{"DesiredEven"," ",":="," ",RowBox[{RowBox[{"2","g",RowBox[{"(",RowBox[{"g","+","2"}],")"}],RowBox[
{"L","^",RowBox[{"(",RowBox[{RowBox[{"2","g"}],"-","4"}],")"}]}]}]," ","+"," ",RowBox[
{RowBox[{"(",RowBox[{"L","+","1"}],")"}]," ",RowBox[{"Sum","[",RowBox[{RowBox[{RowBox[
{"(",RowBox[{"i","+","1"}],")"}],RowBox[{"(",RowBox[{RowBox[{"L","^",RowBox[{"(",RowBox[
{"2","i"}],")"}]}]," ","+"," ",RowBox[{"L","^",RowBox[{"(",RowBox[{RowBox[{"4","g"}],"-","9","-",RowBox[
{"2","i"}]}],")"}]}]}],")"}]}],",",RowBox[{"{",RowBox[{"i",",","0",",",RowBox[{"g","-","3"}]}],"}"}]}],"]"}]}],"+",RowBox[
{RowBox[{"(",RowBox[{RowBox[{"2","g"}],"+","1"}],")"}],RowBox[{"(",RowBox[{RowBox[
{"L","^",RowBox[{"(",RowBox[{"g","-","2"}],")"}]}],"+",RowBox[{"L","^",RowBox[{"(",RowBox[
{RowBox[{"2","g"}],"-","3"}],")"}]}]}],")"}],RowBox[{"Sum","[",RowBox[{RowBox[{"L","^","i"}],",",RowBox[
{"{",RowBox[{"i",",","0",",",RowBox[{"g","-","3"}]}],"}"}]}],"]"}]}]}]}]],"Input",
CellLabel -> "In[25]:= ",ExpressionUUID -> "d64983db-7c3c-4d80-a630-d6f9c27929ea"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Simplify","[",RowBox[{"F1XEven","-","DesiredEven"}],"]"}]],
"Input",CellLabel -> "In[26]:= ",ExpressionUUID -> "c7cdec6d-3d6b-43bc-b6b6-635fb236614f"],Cell[
BoxData[
"0",StandardForm],"Output",CellLabel -> "Out[26]= ",ExpressionUUID -> "a936ee0d-916f-48e6-8312-bcc9cec41451"]},
Open],ExpressionUUID -> "0e5900fb-55b7-4fa2-8b40-f01dcf8374b2"]},StyleDefinitions -> "Default.nb",
FrontEndVersion -> "15. for Wolfram Cloud 1.77.1 (August 27, 2026)"]
